Exact results for active particle models: from long-range interactions to first-passage properties

The goal of this thesis is to obtain new exact results for models of active particles in one dimension, focusing on two different aspects: their behavior in the presence of long-range interactions and their first-passage properties. In the first part we give an overview of existing exact results both for active particle models and for Brownian particles with long-range interactions (Riesz gases). The next two parts focus on how methods from these two fields can be combined and extended to derive new results for models of active particles with long-range interactions. In part two, we study the density of particles in the stationary state, in the limit where the number of particles is very large, using an extension of the Dean-Kawasaki equation to run-and-tumble particles (RTPs). In the case of the 1D Coulomb interaction (attractive or repulsive), we obtain exact expressions for the stationary density for different types of confining potentials, which sheds lights on new non-equilibrium phase-transitions. Some results are also obtained for a repulsive 2D Coulomb interaction (log-gas), although the single-file constraint makes the study more difficult in this case. In part three, we focus on the fluctuations at the tagged particle level. In the limit of weak noise, we compute exactly and analyze in different regimes a variety of correlation functions of the particle positions and interparticle distances, both for the Brownian Riesz gas and for its active counterpart, and show that the activity plays an important role both at short times and at small distances. The last part of this thesis focuses on Siegmund duality, which connects the first-passage properties of a stochastic process with absorbing boundaries to its spatial distribution with hard walls. We extend this duality to a new class of stochastic processes, which includes active particles and diffusing diffusivity models.

==> LaTeX-BibitemStyler.py <==
###################################################################
# LaTeX-BibitemsStyler
#
# Silvia "PchiwaN" Mur Blanch
# silvia.murblanch at gmail.com
#
# Andreea Georgescu
# andreea.i.georgescu at gmail.com
###################################################################

###################################################################
# Version 2.0 - Revised by suggestion of Olli Nummi
###################################################################
# replace '~\cite' by '\cite' in the search for cites
# use '\include' as well as '\input' to search for tex files
# search for cites in the main tex file too
# handle multiple keys inside single citation
###################################################################

###################################################################
# Version 3.0 - Python 3
###################################################################
# handles duplicate bibitems
# give file names and ordering style as sys.argv inputs
###################################################################


from __future__ import print_function
from collections import namedtuple, OrderedDict
import os
import sys

# Check default encoding
if (sys.stdout.encoding is None):            
    print >> sys.stderr, "Please set python env PYTHONIOENCODING=UTF-8" 
    exit(1)

# Define input as raw_input for Python 2.x
try: input = raw_input
except NameError: pass

bibstyles = namedtuple('bibstyles', ['PLAIN', 'ALPHA', 'UNSRT'])
bibstyles.__new__.__defaults__ = tuple([False] * len(bibstyles._fields))

class Styler:
    def __init__(self, mainTexFile='', bibFilename='', outputBibFile='', style_index=0):
        self.mainTexFile = mainTexFile
        self.bibFilename = bibFilename
        self.outputBibFile = outputBibFile
        self.bibStyle = bibstyles(**{bibstyles._fields[style_index]: True})
        self.preamble = '\\begin{thebibliography}{100}'
        self.postamble = '\\end{thebibliography}\n\n%%%%% CLEAR DOUBLE PAGE!\n' \
            + '\\newpage{\\pagestyle{empty}\\cleardoublepage}'
        self.aTexFiles = []
        self.aCites = []
        self.dBibitems = OrderedDict()

    def GetInputFiles(self):
        '''Read main tex file and get the content of all \input tags
        '''
        print('... getting input files')
        try:
            f = open(self.mainTexFile, 'r')
            s = f.read()  # read file to end
            # move parsing cursors to beginning of document
            s = s[s.find('\\begin{document}')+len('\\begin{document}'):]
            # parse the file looking for \input or \include commands
            while len(s) > 0:
                if s.find('\\input{') == -1 and s.find('\\include{') == -1:
                    break
                else:
                    if s.find('\\input{') != -1 and s.find('\\include{') != -1:
                        # there are both commands in the tex file
                        if s.find('\\input{') < s.find('\\include{'):
                            # \input command comes before \include command
                            s = s[s.find('\\input{')+len('\\input{'):]
                        else:
                            s = s[s.find('\\include{')+len('\\include{'):]
                    else:
                        if s.find('\\input{') != -1:
                            s = s[s.find('\\input{')+len('\\input{'):]
                        else:
                            s = s[s.find('\\include{')+len('\\include{'):]

                    # get file name from command
                    texFile = s[:s.find('}')]
                    print('\t\t', texFile)
                    if texFile != self.bibFilename:
                        self.aTexFiles.append(texFile)
                    # move parsing cursor past the current \input command
                    s = s[s.find('}'):]
            f.close()
        except:
            print('An error occurred while reading', self.mainTexFile)
            raise

    def GetFilePath(self):
        '''Extract main file path from main tex file
        '''
        print('... getting file path')
        self.filePath = self.mainTexFile[:self.mainTexFile.rfind('\\') + 1]

    def GetMainTexFileCites(self):
        '''Search for cites in the project's main tex file
        '''
        print('... getting main tex file cites')
        try:
            f = open(self.filePath + self.mainTexFile, 'r')
            s = f.read()  # read file to end
            # parse current file looking for \cite commands, and store all cite keys in
            # an array in their order of appearance
            while s.find('\\cite{') != -1:
                s = s[s.find('\\cite{')+len('\\cite{'):]
                temp = s[:s.find('}')]
                # handle multiple keys inside single citation
                cites = temp.split(',')
                for c in cites:
                    cite = c.strip()  # clear leading and trailing whitespaces
                    try:
                        self.aCites.index(cite)
                        # check if the cite key is already there,
                        # to avoid duplicating keys
                    except:
                        self.aCites.append(cite)
            f.close()
        except:
            print('An error occurred while reading main .tex file')
            raise

    def GetTexFileCites(self):
        '''Read all the project's tex files and get the contents of all \cite tags,
        with no repetition
        '''
        print('... getting tex files cites')
        try:
            for texFile in self.aTexFiles:
                f = open(self.filePath + texFile, 'r')
                s = f.read()  # read file to end
                # parse current file looking for \cite commands, and store all cite keys
                # in an array in their order of appearance
                while s.find('\\cite{') != -1:
                    s = s[s.find('\\cite{')+len('\\cite{'):]
                    temp = s[:s.find('}')]
                    # handle multiple keys inside single citation
                    cites = temp.split(',')
                    for c in cites:
                        cite = c.strip()  # clear leading and trailing whitespaces
                        try:
                            # check if the cite key is already there,
                            # to avoid duplicating keys
                            self.aCites.index(cite)
                        except:
                            self.aCites.append(cite)
                f.close()
        except:
            print('An error occurred while reading input .tex file')
            raise

    def GetBibitems(self):
        '''Read bibliography files and get all \bibitems
        '''
        print('... getting \\bibitems')
        try:
            with open(self.filePath + self.bibFilename, 'r') as f:
                s = f.read()  # read to end
            # parse bibliography file and store bibitems in a dictionary
            while s.find('\\bibitem') != -1:
                s = s[s.find('\\bibitem')+len('\\bibitem'):]
                if s.find('\\bibitem') != -1:  # this is any \bibitem
                    bibitem = s[:s.find('\\bibitem')]
                else:  # this is the last \bibitem of the bibliography file
                    bibitem = s[:s.find('\\end{')]
                if s.find('%\\cite{') != -1:
                    # remove comment of form '%\cite{}' from future bibitem
                    bibitem = bibitem[:s.find('%\\cite{')]
                key = bibitem[1:bibitem.find('}')]  # get \bibitem key
                # remove key from the \bibitem entry
                bibitem = bibitem.replace('{' + key + '}', '')
                bibitem = bibitem.strip()
                # remove trailing characters from the \bibitem entry
                bibitem = bibitem.rstrip('\n\t')
                # we store the \bibitem in a dictionary;
                # we'll access the entry by its key
                self.dBibitems[key] = bibitem
            f.close()
        except:
            print('An error has ocurred while parsing the bibliography file,',
                  self.bibFilename)
            raise

    def WriteBibFile(self):
        '''Write output bibliography tex file, according to the specified sorting method
        '''
        print('... writing bibliography file')
        try:
            f = open(self.filePath + self.outputBibFile, 'w')
            # write bibliography file preamble
            print('\t\twriting preamble')
            f.write(self.preamble + '\n\n')
            # write bibliography according to the chosen style
            if self.bibStyle.PLAIN:
                # same \bibitem order as the original bibliography file,
                # but with specified preamble and postamble
                print('\t\twriting \\bibitems PLAIN style')
                for key in self.dBibitems:
                    f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] + '\n\n')

            elif self.bibStyle.ALPHA:  # \bibitem entry alphabetical order
                print('\t\twriting \\bibitems ALPHA style')
                for key in sorted(self.dBibitems, key=self.dBibitems.get):
                    f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] + '\n\n')

            elif self.bibStyle.UNSRT:
                # \bibitem key order of appearance in the latex project files
                print('\t\twriting \\bibitems UNSRT style')
                for key in self.aCites:
                    try:
                        f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] + '\n\n')
                        # remove the \bibitem that we just wrote from the \bibitems array
                        del self.dBibitems[key]
                    except KeyError:
                        print('KeyError: ' + key + ' not found in dBibitems')
                # At this point, the \bibitems that were cited in the latex project files
                # have been written in the output file.
                if self.dBibitems:  # there are still bibitems left that were not cited
                    print('\n+ There are bibitems that were not cited in the latex '
                          'project. \nDo you want to include them in the same order '
                          'they were read? (y/N)')
                    if input() == 'y':
                       for key in self.dBibitems:
                           f.write('\\bibitem{' + key + '} ' + self.dBibitems[key] +
                                   '\n\n')
            print('\t\twriting postamble')
            f.write('\n' + self.postamble)
        except:
            print('An error has occurred while writing the output bibliography file,',
                  self.outputBibFile)
            raise
        else:
            f.close()
            print('\nBibliography file', self.outputBibFile,
                  'has been successfully created!\n')

    def StyleBibitems(self):
        '''Main function, sorts the bibitems
        '''
        print('\n\n')
        print('########################################################')
        print('######### LaTeX-BibitemsStyler by Pchiwan 2009 #########')
        print('########################################################\n\n')

        print('+ Main Tex file path (use double \'\\\' if on Windows)\n')
        print(self.mainTexFile)
        if os.path.exists(self.mainTexFile):

            print('\n+ Bibliography Tex file name\n')
            print(self.bibFilename)

            print('\n+ Output bibliography Tex file name\n')
            print(self.outputBibFile)

            print('\n+ This is the default bibliography preamble\n\n', self.preamble)
            print('\n\n+ Do you want to change it? (y/N)')
            if input() == 'y':
               print('\n+ Enter preamble (type \'\\q\' to submit)\n')
               k = ''
               self.preamble = ''
               while k != '\q':
                   k = input()
                   if k != '\q':
                       self.preamble += k

            print('\n+ This is the default bibliography postamble\n\n', self.postamble)
            print('\n\n+ Do you want to change it? (y/N)')
            if input() == 'y':
               print('\n+ Enter postamble (type \'\\q\' to submit)\n')
               k = ''
               self.postamble = ''
               while k != '\q':
                   k = input()
                   if k != '\q':
                       self.postamble += k

            print('\n+ Bibliography style\n')
            if self.bibStyle.PLAIN:
                print('0 - PLAIN')
            if self.bibStyle.ALPHA:
                print('1 - ALPHA (Alphanumerical order)')
            if self.bibStyle.UNSRT:
                print('2 - UNSRT (Cite order of appearance)')
            print('\n\n')

            self.GetInputFiles()
            self.GetFilePath()
            self.GetMainTexFileCites()
            self.GetTexFileCites()
            self.GetBibitems()
            self.WriteBibFile()
        else:
            print('Please enter a valid main Tex file path')


def main():
    try:
        styler = Styler(mainTexFile=sys.argv[1],
                        bibFilename=sys.argv[2],
                        outputBibFile=sys.argv[3],
                        style_index=int(sys.argv[4]))
    except:
        print('Please run the program with 4 arguments:')
        print('    - The main tex file path (use double \'\\\' if on Windows)')
        print('    - The bibliography Tex file name')
        print('    - The output bibliography Tex file name')
        print('    - The bibliography style:')
        print('0 - PLAIN (Original order)')
        print('1 - ALPHA (Alphanumerical order)')
        print('2 - UNSRT (Cite order of appearance)')
        print()
        raise
    styler.StyleBibitems()


if __name__ == '__main__':
    main()

